Data-driven model predictive control of battery storage units

In many state-of-the-art control approaches for power systems with storage units, an explicit model of the storage dynamics is required. With growing numbers of storage units, identifying these dynamics can be cumbersome. This paper employs recent data-driven control approaches that do not require an explicit identification step. Instead, they use measured input/output data in control formulations. In detail, we propose an economic data-driven model predictive control (MPC) scheme to operate a small power system with input-nonlinear battery dynamics. First, a linear data-driven MPC approach that uses a slack variable to account for plant-model-mismatch is proposed. In a second step, an input-nonlinear data-driven MPC scheme is deduced. Comparisons with a reference indicate that the linear data-driven MPC approximates the nonlinear plant in an acceptable manner. Even better results, however, can be obtained with the input-nonlinear data-driven MPC scheme which provides increased prediction accuracy.

==> simulation-data/plot-trajectory.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Import Libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.dates as md\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Read Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Trajectory data for linear battery dynamics and data-driven mpc\n",
    "lin_dd = pd.read_csv('trajectory-data-linear-dynamics/dd-mpc-data.csv')\n",
    "# Trajectory data for linear battery dynamics and simple mpc\n",
    "lin_simple = pd.read_csv('trajectory-data-linear-dynamics/simple-mpc-data.csv')\n",
    "\n",
    "# BoxPlot data for nonlinear battery dynamics and data-driven mpc\n",
    "nonlin_simple = pd.read_csv('box-plot-data-nonlinear-dynamics/box-plots-simple-data.csv')\n",
    "# BoxPlot data for nonlinear battery dynamics and data-driven mpc\n",
    "nonlin_dd= pd.read_csv('box-plot-data-nonlinear-dynamics/box-plots-dd-data.csv')\n"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot Trajectories"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Some 📈 functions for later"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plotGridForming(ax, time, power, setpoints, ylabel=''):\n",
    "    l1, = ax.plot(time, np.ones(2)*power, color='red', label='Power')\n",
    "    l2, = ax.plot(time, np.ones(2)*setpoints, '--', color='black', label='Setpoint')\n",
    "    ax.set_ylabel(ylabel)\n",
    "    return l1, l2\n",
    "\n",
    "def plotRes(ax, time, power, setpoints, availablePower, predictedPower, ylabel='RES'):\n",
    "    l1, l2 = plotGridForming(ax, time, power, setpoints, ylabel)\n",
    "    l3, = ax.plot(time, np.ones(2)*availablePower, ':', color='green',\n",
    "                  label='Uncertain input')\n",
    "    l4, = ax.plot(time, np.ones(2)*predictedPower, color='blue', alpha=0.3,\n",
    "                  label='Prediction') \n",
    "    return l1, l2, l3, l4\n",
    "\n",
    "def plotLoad(ax, time, currentLoad, loadPrediction):\n",
    "    ax.plot(time, np.ones(2)*currentLoad, color='green')\n",
    "    ax.plot(time, np.ones(2)*loadPrediction, color='blue', alpha=0.3)\n",
    "    ax.set_ylabel('Load')\n",
    "    \n",
    "def plotEnergy(ax, time, energy, xTildeMin, xTildeMax, ylabel='x'):\n",
    "    ax.plot(time, np.ones(2)*energy, color='orange', label='Energy')\n",
    "    ax.fill_between(time, np.ones(2)*xTildeMin, np.ones(2)*xTildeMax,\n",
    "                    alpha=0.1, color='orange', edgecolor='none')\n",
    "    ax.set_ylabel(ylabel)\n",
    "\n",
    "def plotLinePower(ax, time, powerFlow):\n",
    "    colorMap = ['#1f77b4', '#ff7f0e', '#2ca02c', '#d62728', '#9467bd',\n",
    "                '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf']\n",
    "    for i in np.arange(powerFlow.size):\n",
    "        ax.plot(time, np.ones(2)*powerFlow[i], color=colorMap[i])\n",
    "    ax.set_ylabel('Power flow')"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Choose dataset to plot\n",
    "plot_data = lin_simple"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 648x504 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot\n",
    "fig, axs = plt.subplots(5,1, figsize=(9,7))\n",
    "time = pd.to_datetime(plot_data['Time'])\n",
    "currentStoredEnergy = plot_data['StoredEnergy']\n",
    "for i in range(80):\n",
    "    plotGridForming(axs[0], np.append(time[i], time[i+1]),plot_data['Input Pt Actual'][i], plot_data['Input Pt Optimal'][i], ylabel='Conv.')\n",
    "    plotGridForming(axs[1], np.append(time[i], time[i+1]),plot_data['Input Ps Actual'][i], plot_data['Input Ps Optimal'][i], ylabel='Storage')\n",
    "    plotEnergy(axs[4], np.append(time[i], time[i+1]), currentStoredEnergy[i], 0.5, 6.5, ylabel='$x_{s}$')\n",
    "    l1, l2, l3, l4 = plotRes(axs[2], np.append(time[i], time[i+1]),plot_data['Input Pr Actual'][i], plot_data['Input Pr Optimal'][i], \n",
    "            plot_data['Available RES'][i], plot_data['PreAvailable RES'][i], ylabel='Wind')\n",
    "    plotLoad(axs[3], np.append(time[i], time[i+1]), plot_data['Load'][i], plot_data['Load'][i])\n",
    "axs[0].legend(handles = [l1, l2, l3, l4], bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left',\n",
    "                      ncol=2, borderaxespad=0.)\n",
    "plt.gca().xaxis.set_major_formatter(md.DateFormatter('%m/%d, %H:%M'))\n",
    "# Rotates and right-aligns the x labels so they don't crowd each other.\n",
    "for label in plt.gca().get_xticklabels(which='major'):\n",
    "    label.set(rotation=30, horizontalalignment='right')\n",
    "plt.gcf().autofmt_xdate()\n",
    "plt.show()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot BoxPlots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Choose dataset to plot\n",
    "plot_data = nonlin_dd\n",
    "legend_txt = 'Data-Driven MPC'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Text(0.5, 1.0, 'Data-Driven MPC')"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Steps:\n",
    "steps = [1,2,3,4,5,6,7,8,9,10]\n",
    "\n",
    "# Create Figure\n",
    "fig, axs = plt.subplots(1,1, figsize=(10,10))\n",
    "\n",
    "# Create list\n",
    "bp_list = []\n",
    "for i in range(10):\n",
    "    bp_list.append(plot_data[f'Step {i}'].to_list())\n",
    "\n",
    "axs.boxplot(bp_list)\n",
    "axs.set_yscale('log') \n",
    "axs.set_ylim([1e-15,1e-5])  \n",
    "axs.grid()\n",
    "axs.set_xticks(steps)\n",
    "axs.set_title(legend_txt)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

